A Finite-State Gibbs Construction from a Recognition Cost

On a finite outcome space, the canonical Gibbs distribution is usually obtained by maximizing Shannon entropy at fixed mean of an externally supplied energy functional. This paper studies the finite-state consequences of a ratio-cost construction instead: after adopting the normalized d'Alembert degree-two closure called the Recognition Composition Law (RCL), with unit log-curvature calibration at the reference ratio, the continuous nontrivial positive branch is $J(x)=\tfrac12(x+x^{-1})-1=\cosh(\log x)-1$. Given the induced cost vector $X_\omega=J(r_\omega)$, multinomial counting and convex duality recover the finite-state Gibbs weights and the identity $F_{\mathrm{R}}(q)-F_{\mathrm{R}}(p)=T_{\mathrm{R}}\,D_{\mathrm{KL}}(q\Vert p)$; the entropy-maximization steps are classical once the cost is fixed. New technical content includes a non-asymptotic Stirling bound and soft-shell constrained-type theorems for real-valued costs. A three-state example compares the Gibbs law to squared-log, affinity-as-energy, and Tsallis alternatives at the same cost vector and mean-cost constraint, with sample-size power calculations at fixed RCL ground truth. The framework is conditional on axioms (A1)--(A3) and restricted to finite outcome spaces with strictly positive weights; it does not derive the composition law from a more primitive principle.

==> discriminating_observables.py <==
"""
Numerical computation of discriminating observables for the three-state
example in the Gibbs Distribution paper.

For each candidate cost framework (RCL, squared-log surrogate, affinity-as-
energy, Tsallis q-exponential), find the maximum-entropy distribution that
matches the observed mean of THAT framework's cost computed at the RCL
ground-truth state, and report the discriminating observable p_3 together
with the sample size needed to distinguish at 2sigma.
"""

import numpy as np
from scipy.optimize import brentq

phi = (1 + np.sqrt(5)) / 2

# Ledger ratios
r = np.array([1.0, phi**-2, np.tan(np.pi / 12)])
log_r = np.log(r)

# Cost vectors
X_RCL = 0.5 * (r + 1.0 / r) - 1.0       # = (1/2)(r + r^-1) - 1
X_SQ = 0.5 * log_r**2                    # squared-log surrogate
X_A = -log_r                             # affinity-as-energy

print(f"r           = {r}")
print(f"log r       = {log_r}")
print(f"X_RCL       = {X_RCL}")
print(f"X_SQ        = {X_SQ}")
print(f"X_A         = {X_A}")

def gibbs(beta, X):
    w = np.exp(-beta * X)
    return w / w.sum()

def gibbs_mean(beta, X):
    p = gibbs(beta, X)
    return float((p * X).sum())

def fit_beta(X, target_mean):
    f = lambda b: gibbs_mean(b, X) - target_mean
    return brentq(f, -50.0, 50.0)

def tsallis_pdf(beta, q, X):
    arg = 1 - (1 - q) * beta * X
    arg = np.where(arg > 0, arg, 0)
    raw = arg ** (1.0 / (1.0 - q))
    return raw / raw.sum()

def tsallis_mean(beta, q, X):
    p = tsallis_pdf(beta, q, X)
    return float((p * X).sum())

def fit_beta_tsallis(q, X, target):
    f = lambda b: tsallis_mean(b, q, X) - target
    lo, hi = 0.01, 5.0
    while f(hi) > 0:
        hi *= 2
        if hi > 100:
            return None
    return brentq(f, lo, hi)

def n_for_2sigma(p3_truth, delta_p3):
    """Sample size to distinguish at 2sigma using a binomial test on p_3."""
    if delta_p3 == 0:
        return float("inf")
    return (2.0 / abs(delta_p3))**2 * p3_truth * (1 - p3_truth)

print("\n=== Constraint E_bar = 0.45 (close to high-temperature limit) ===\n")
Ebar = 0.45
beta_RCL = fit_beta(X_RCL, Ebar)
p_RCL = gibbs(beta_RCL, X_RCL)
print(f"RCL:        beta={beta_RCL:.5f}, p={p_RCL}, p_3={p_RCL[2]:.5f}")

# Squared-log surrogate, fit to mean of X_SQ at the RCL ground truth
mean_SQ_truth = float((p_RCL * X_SQ).sum())
beta_SQ = fit_beta(X_SQ, mean_SQ_truth)
p_SQ = gibbs(beta_SQ, X_SQ)
delta = p_SQ[2] - p_RCL[2]
print(f"Sq-log:     beta={beta_SQ:.5f}, p={p_SQ}, p_3={p_SQ[2]:.5f}, "
      f"Delta p_3={delta:+.5f}, ell1={np.abs(p_SQ - p_RCL).sum():.5f}, "
      f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")

# Affinity-as-energy
mean_A_truth = float((p_RCL * X_A).sum())
beta_A = fit_beta(X_A, mean_A_truth)
p_A = gibbs(beta_A, X_A)
delta = p_A[2] - p_RCL[2]
print(f"Affinity:   beta={beta_A:.5f}, p={p_A}, p_3={p_A[2]:.5f}, "
      f"Delta p_3={delta:+.5f}, ell1={np.abs(p_A - p_RCL).sum():.5f}, "
      f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")

# Tsallis q-exponential at the same constraint as RCL (matched mean of X_RCL)
for q in [0.5, 2.5]:
    beta_q = fit_beta_tsallis(q, X_RCL, Ebar)
    if beta_q is None:
        print(f"Tsallis q={q}: failed to fit")
        continue
    p_q = tsallis_pdf(beta_q, q, X_RCL)
    delta = p_q[2] - p_RCL[2]
    print(f"Tsallis q={q}: beta={beta_q:.5f}, p={p_q}, p_3={p_q[2]:.5f}, "
          f"Delta p_3={delta:+.5f}, ell1={np.abs(p_q - p_RCL).sum():.5f}, "
          f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")

print("\n=== Constraint E_bar = 0.20 (lower-temperature regime) ===\n")
Ebar = 0.20
beta_RCL = fit_beta(X_RCL, Ebar)
p_RCL = gibbs(beta_RCL, X_RCL)
print(f"RCL:        beta={beta_RCL:.5f}, p={p_RCL}, p_3={p_RCL[2]:.5f}")

mean_SQ_truth = float((p_RCL * X_SQ).sum())
beta_SQ = fit_beta(X_SQ, mean_SQ_truth)
p_SQ = gibbs(beta_SQ, X_SQ)
delta = p_SQ[2] - p_RCL[2]
print(f"Sq-log:     beta={beta_SQ:.5f}, p={p_SQ}, p_3={p_SQ[2]:.5f}, "
      f"Delta p_3={delta:+.5f}, ell1={np.abs(p_SQ - p_RCL).sum():.5f}, "
      f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")

mean_A_truth = float((p_RCL * X_A).sum())
beta_A = fit_beta(X_A, mean_A_truth)
p_A = gibbs(beta_A, X_A)
delta = p_A[2] - p_RCL[2]
print(f"Affinity:   beta={beta_A:.5f}, p={p_A}, p_3={p_A[2]:.5f}, "
      f"Delta p_3={delta:+.5f}, ell1={np.abs(p_A - p_RCL).sum():.5f}, "
      f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")

for q in [0.5, 2.5]:
    beta_q = fit_beta_tsallis(q, X_RCL, Ebar)
    if beta_q is None:
        print(f"Tsallis q={q}: failed to fit")
        continue
    p_q = tsallis_pdf(beta_q, q, X_RCL)
    delta = p_q[2] - p_RCL[2]
    print(f"Tsallis q={q}: beta={beta_q:.5f}, p={p_q}, p_3={p_q[2]:.5f}, "
          f"Delta p_3={delta:+.5f}, ell1={np.abs(p_q - p_RCL).sum():.5f}, "
          f"N_2sigma={n_for_2sigma(p_RCL[2], delta):.0f}")


==> generate_figures.py <==
import numpy as np
import matplotlib.pyplot as plt

# Set up matplotlib for publication-quality figures
plt.rcParams.update({
    "text.usetex": False,
    "font.family": "serif",
    "font.serif": ["Times New Roman"],
    "font.size": 12,
    "axes.labelsize": 14,
    "axes.titlesize": 14,
    "legend.fontsize": 12,
    "xtick.labelsize": 12,
    "ytick.labelsize": 12,
})

# --- Figure 1: Quadratic lower bound on J ---
def J(x):
    return 0.5 * (x + 1/x) - 1

def squared_log(x):
    return 0.5 * (np.log(x))**2

x = np.logspace(-1, 1, 400)
y_J = J(x)
y_log = squared_log(x)

fig1, ax1 = plt.subplots(figsize=(6, 4.5))
ax1.plot(x, y_J, 'k-', linewidth=2, label=r'$J(x) = \frac{1}{2}(x + x^{-1}) - 1$')
ax1.plot(x, y_log, 'r--', linewidth=2, label=r'$\frac{(\log x)^2}{2}$')
ax1.set_xscale('log')
ax1.set_xlabel(r'Ratio $x$ (log scale)')
ax1.set_ylabel('Cost')
ax1.set_title(r'Quadratic lower bound on $J$')
ax1.legend(loc='upper center')
ax1.grid(True, which="both", ls="--", alpha=0.5)

plt.tight_layout()
fig1.savefig('fig1_ancestor.pdf', format='pdf', bbox_inches='tight')
plt.close(fig1)

# --- Figure 2: 3-State Gibbs Weights ---
# Costs: X = (0, 0.5, 1)
X = np.array([0.0, 0.5, 1.0])

def expected_cost(beta):
    weights = np.exp(-beta * X)
    Z = np.sum(weights)
    p = weights / Z
    return np.sum(p * X)

def get_weights(beta):
    weights = np.exp(-beta * X)
    Z = np.sum(weights)
    return weights / Z

# Plot the positive-temperature regime only: beta > 0 corresponds to Ebar < 0.5
# (the uniform mean for X = (0, 0.5, 1)). This matches the T_R > 0 convention
# used throughout the paper.
betas = np.linspace(0.0, 8.0, 400)
Ebars = np.array([expected_cost(b) for b in betas])
weights = np.array([get_weights(b) for b in betas])

# Sort by Ebar for plotting
sort_idx = np.argsort(Ebars)
Ebars_sorted = Ebars[sort_idx]
weights_sorted = weights[sort_idx]
betas_sorted = betas[sort_idx]

fig2, ax2 = plt.subplots(figsize=(6, 4.5))
ax2.plot(Ebars_sorted, weights_sorted[:, 0], 'b-', linewidth=2, label=r'$p_1$ ($X_1=0$)')
ax2.plot(Ebars_sorted, weights_sorted[:, 1], 'g--', linewidth=2, label=r'$p_2$ ($X_2=0.5$)')
ax2.plot(Ebars_sorted, weights_sorted[:, 2], 'r-.', linewidth=2, label=r'$p_3$ ($X_3=1$)')

# Mark the uniform distribution point at the right edge of the positive-T range
ax2.axvline(x=0.5, color='k', linestyle=':', alpha=0.5,
            label='Uniform limit')

ax2.set_xlabel(r'Target mean cost $\langle X\rangle$')
ax2.set_ylabel('Gibbs probability')
ax2.legend(loc='upper left', bbox_to_anchor=(1.02, 1.0), borderaxespad=0.0,
           frameon=True, fontsize=10)
ax2.grid(True, ls="--", alpha=0.5)
ax2.set_xlim(0, 0.5)
ax2.set_ylim(0, 1)

plt.tight_layout()
fig2.savefig('fig2_gibbs.pdf', format='pdf', bbox_inches='tight')
plt.close(fig2)

print("Figures generated successfully.")
